PCPATCH: software for the topological construction of multigrid relaxation methods

Effective relaxation methods are necessary for good multigrid convergence. For many equations, standard Jacobi and Gau{\ss}-Seidel are inadequate, and more sophisticated space decompositions are required; examples include problems with semidefinite terms or saddle point structure. In this paper we present a unifying software abstraction, PCPATCH, for the topological construction of space decompositions for multigrid relaxation methods. Space decompositions are specified by collecting topological entities in a mesh (such as all vertices or faces) and applying a construction rule (such as taking all degrees of freedom in the cells around each entity). The software is implemented in PETSc and facilitates the elegant expression of a wide range of schemes merely by varying solver options at runtime. In turn, this allows for the very rapid development of fast solvers for difficult problems.

==> code/allen-cahn/allen-cahn.py <==
import argparse
from datetime import datetime

import FIAT
import finat
import ufl
from firedrake import *
from firedrake.petsc import *

# Hide UFL warning
ufl.set_level(ufl.log.CRITICAL)
maxits = 50
damping = 1
snes_atol = 1.0e-9
snes_rtol = 1.0e-9

newtonmg = {
    "mat_type": "matfree",
    "snes_type": "newtonls",
    "snes_linesearch_type": "basic",
    "snes_monitor": None,
    "snes_converged_reason": None,
    "snes_atol": snes_atol,
    "snes_rtol": snes_rtol,
    "ksp_type": "fgmres",
    "ksp_monitor": None,
    "ksp_converged_reason": None,
    "pc_type": "mg",
    "pc_mg_type": "kaskade",
    "mg_coarse_pc_type": "python",
    "mg_coarse_pc_python_type": "firedrake.AssembledPC",
    "mg_coarse_assembled_ksp_type": "preonly",
    "mg_coarse_assembled_pc_type": "lu",
    "mg_coarse_assembled_pc_factor_mat_solver_type": "superlu_dist",
    "mg_levels_pc_type": "jacobi",
}

newtonmgvanka = {
    "mat_type": "aij",
    "snes_type": "newtonls",
    "snes_linesearch_type": "basic",
    "snes_monitor": None,
    "snes_atol": snes_atol,
    "snes_rtol": snes_rtol,
    "snes_converged_reason": None,
    "ksp_type": "fgmres",
    "ksp_monitor": None,
    "pc_type": "mg",
    "mg_coarse_ksp_type": "preonly",
    "mg_coarse_pc_type": "lu",
    "mg_coarse_pc_factor_mat_solver_type": "superlu_dist",
    "mg_levels_ksp_type": "richardson",
    "mg_levels_ksp_max_it": 1,
    "mg_levels_pc_type": "python",
    "mg_levels_pc_python_type": "firedrake.PatchPC",
    "mg_levels_patch_pc_patch_partition_of_unity": True,
    "mg_levels_patch_pc_patch_construct_type": "vanka",
    "mg_levels_patch_pc_patch_construct_codim": 0,
    "mg_levels_patch_pc_patch_sub_mat_type": "seqdense",
    "mg_levels_patch_pc_patch_local_type": "additive",
    "mg_levels_patch_pc_patch_symmetrise_sweep": False,
    "mg_levels_patch_pc_patch_precompute_element_tensors": True,
    "mg_levels_patch_pc_patch_dense_inverse": True,
    "mg_levels_patch_sub_ksp_type": "preonly",
    "mg_levels_patch_sub_pc_type": "lu",
}

ngmresfasstar  = {
    "mat_type": "matfree",
    "snes_type": "ngmres",
    "snes_monitor": None,
    "snes_max_it": 100,
    "snes_npc_side": "right",
    "snes_atol": snes_atol,
    "snes_rtol": snes_rtol,
    "snes_converged_reason": None,
    "npc_snes_type": "fas",
    "npc_snes_fas_cycles": 1,
    "npc_snes_fas_type": "kaskade",
    "npc_snes_fas_galerkin": False,
    "npc_snes_fas_full_downsweep": False,
    "npc_snes_max_it": 1,
    "npc_fas_levels_snes_type": "python",
    "npc_fas_levels_snes_python_type": "firedrake.PatchSNES",
    "npc_fas_levels_snes_max_it": 1,
    "npc_fas_levels_snes_convergence_test": "skip",
    "npc_fas_levels_snes_linesearch_type": "basic",
    "npc_fas_levels_snes_linesearch_damping": 1.0,
    "npc_fas_levels_patch_snes_patch_construct_type": "star",
    "npc_fas_levels_patch_snes_patch_partition_of_unity": True,
    "npc_fas_levels_patch_snes_patch_sub_mat_type": "seqaij",
    "npc_fas_levels_patch_snes_patch_local_type": "additive",
    "npc_fas_levels_patch_snes_patch_symmetrise_sweep": False,
    "npc_fas_levels_patch_sub_snes_type": "newtonls",
    "npc_fas_levels_patch_sub_snes_atol": 1.0e-11,
    "npc_fas_levels_patch_sub_snes_rtol": 1.0e-11,
    "npc_fas_levels_patch_sub_snes_linesearch_type": "basic",
    "npc_fas_levels_patch_sub_ksp_type": "preonly",
    "npc_fas_levels_patch_sub_pc_type": "lu",
    "npc_fas_coarse_snes_type": "newtonls",
    "npc_fas_coarse_snes_max_it": 100,
    "npc_fas_coarse_snes_atol": 1.0e-14,
    "npc_fas_coarse_snes_rtol": 1.0e-14,
    "npc_fas_coarse_snes_linesearch_type": "l2",
    "npc_fas_coarse_ksp_type": "preonly",
    "npc_fas_coarse_ksp_max_it": 1,
    "npc_fas_coarse_pc_type": "python",
    "npc_fas_coarse_pc_python_type": "firedrake.AssembledPC",
    "npc_fas_coarse_assembled_mat_type": "aij",
    "npc_fas_coarse_assembled_pc_type": "lu",
    "npc_fas_coarse_assembled_pc_factor_mat_solver_type": "superlu_dist",
}

ngmresfaspardecomp = {
    "mat_type": "matfree",
    "snes_type": "ngmres",
    "snes_monitor": None,
    "snes_max_it": 100,
    "snes_npc_side": "right",
    "snes_atol": snes_atol,
    "snes_rtol": snes_rtol,
    "snes_converged_reason": None,
    "npc_snes_type": "fas",
    "npc_snes_fas_cycles": 1,
    "npc_snes_fas_type": "kaskade",
    "npc_snes_fas_galerkin": False,
    "npc_snes_fas_full_downsweep": False,
    "npc_snes_max_it": 1,
    "npc_fas_levels_snes_type": "python",
    "npc_fas_levels_snes_python_type": "firedrake.PatchSNES",
    "npc_fas_levels_snes_max_it": 1,
    "npc_fas_levels_snes_convergence_test": "skip",
    "npc_fas_levels_snes_linesearch_type": "basic",
    "npc_fas_levels_snes_linesearch_damping": 1.0,
    "npc_fas_levels_patch_snes_patch_construct_type": "pardecomp",
    "npc_fas_levels_patch_snes_patch_pardecomp_overlap": 1,
    "npc_fas_levels_patch_snes_patch_partition_of_unity": True,
    "npc_fas_levels_patch_snes_patch_sub_mat_type": "seqaij",
    "npc_fas_levels_patch_snes_patch_local_type": "additive",
    "npc_fas_levels_patch_snes_patch_symmetrise_sweep": False,
    "npc_fas_levels_patch_sub_snes_type": "newtonls",
    "npc_fas_levels_patch_sub_snes_atol": 1.0e-11,
    "npc_fas_levels_patch_sub_snes_rtol": 1.0e-11,
    "npc_fas_levels_patch_sub_snes_linesearch_type": "basic",
    "npc_fas_levels_patch_sub_ksp_type": "preonly",
    "npc_fas_levels_patch_sub_pc_type": "lu",
    "npc_fas_levels_patch_sub_pc_factor_mat_solver_type": "superlu_dist",
    "npc_fas_coarse_snes_type": "newtonls",
    "npc_fas_coarse_snes_max_it": 100,
    "npc_fas_coarse_snes_atol": 1.0e-14,
    "npc_fas_coarse_snes_rtol": 1.0e-14,
    "npc_fas_coarse_snes_linesearch_type": "l2",
    "npc_fas_coarse_ksp_type": "preonly",
    "npc_fas_coarse_ksp_max_it": 1,
    "npc_fas_coarse_pc_type": "python",
    "npc_fas_coarse_pc_python_type": "firedrake.AssembledPC",
    "npc_fas_coarse_assembled_mat_type": "aij",
    "npc_fas_coarse_assembled_pc_type": "lu",
    "npc_fas_coarse_assembled_pc_factor_mat_solver_type": "superlu_dist",
}

solvers = {"newtonmg": newtonmg,
           "ngmresfasstar": ngmresfasstar,
           "ngmresfaspardecomp": ngmresfaspardecomp}

parser = argparse.ArgumentParser(add_help=False)
parser.add_argument("--baseN",  type=int, default=20)
args, _ = parser.parse_known_args()

degrees = list(range(3, 11))
nref = 4

distribution_parameters={"partition": True, "overlap_type": (DistributedMeshOverlapType.VERTEX, 2)}
base = UnitSquareMesh(args.baseN, args.baseN, distribution_parameters=distribution_parameters, quadrilateral=True)
mh = MeshHierarchy(base, nref)
mesh = mh[-1]

def gauss_lobatto_legendre_line_rule(degree):
    fiat_make_rule = FIAT.quadrature.GaussLobattoLegendreQuadratureLineRule
    fiat_rule = fiat_make_rule(FIAT.ufc_simplex(1), degree + 1)
    finat_ps = finat.point_set.GaussLobattoLegendrePointSet
    finat_qr = finat.quadrature.QuadratureRule
    return finat_qr(finat_ps(fiat_rule.get_points()), fiat_rule.get_weights())

def gauss_lobatto_legendre_cube_rule(dimension, degree):
    make_tensor_rule = finat.quadrature.TensorProductQuadratureRule
    result = gauss_lobatto_legendre_line_rule(degree)
    for _ in range(1, dimension):
        line_rule = gauss_lobatto_legendre_line_rule(degree)
        result = make_tensor_rule([result, line_rule])
    return result

data = []
for p in degrees:
    ele = FiniteElement("CG", mesh.ufl_cell(), p, variant="spectral")
    V = FunctionSpace(mesh, ele)
    PETSc.Sys.Print("Solving problem with degree %d, (%d dofs)" % (p, V.dim()))

    u = Function(V)
    v = TestFunction(V)
    rule = gauss_lobatto_legendre_cube_rule(dimension=2, degree=3*p)
    dx = dx(rule=rule)
    f = Constant(1)
    F = inner(grad(u), grad(v))*dx - inner(f, v)*dx + inner(u**3 - u, v)*dx

    z = zero(V.ufl_element().value_shape())
    bcs = DirichletBC(V, z, "on_boundary")

    its = []
    for solver_name in reversed(sorted(solvers.keys())):
        parameters = solvers[solver_name]
        PETSc.Sys.Print("Using solver %s" % solver_name)
        problem = NonlinearVariationalProblem(F, u, bcs=bcs)
        solver = NonlinearVariationalSolver(problem, solver_parameters=parameters)
        u.assign(0)
        start = datetime.now()
        solver.solve()
        end = datetime.now()
        PETSc.Sys.Print("time: %.1f" % (end-start).total_seconds())
        its.append((solver_name, (end-start).total_seconds(), solver.snes.getIterationNumber()))
    data.append((p, V.dim(), its))

solverlongname = {"newtonmg": "{\\footnotesize Newton/FGMRES/MG/Jacobi}",
                  "ngmresfasstar": "{\\footnotesize NGMRES/FAS/star}",
                  "ngmresfaspardecomp": "{\\footnotesize NGMRES/FAS/pardecomp}"}


def format_dof(dof):
    for scale in range(1, 10):
        if dof < 10**scale:
            return "$%1.2f \\times 10^{%d}$" % (dof/(10**(scale-1)), scale-1)


if COMM_WORLD.rank == 0:
    import json
    basename = "table-allen-cahn"
    with open(f"{basename}.tex", "w") as f:
        f.write("\\begin{tabular}{cc|ccc}\n")
        f.write("\\toprule\n")
        f.write("$p$ & \\# degrees of freedom & \\multicolumn{3}{c}{Solver type} \\\\\n")
        f.write(" && {} \\\\\n".format(" & ".join(map(solverlongname.get, reversed(sorted(solverlongname.keys()))))))
        f.write("\\midrule\n")
        for p, dof, solverdata in data:
            f.write(f"{p} & {format_dof(dof)} & ")
            f.write(" & ".join(f"{time:2.1f}/{its}" for _, time, its in solverdata))
            f.write(r"\\")
            f.write("\n")
        f.write("\\bottomrule\n")
        f.write("\\end{tabular}\n")
    with open(f"{basename}.json", "w") as f:
        f.write(json.dumps({"header": ("p", "ndof", "solver/time/its"),
                            "data": data}))


==> code/elasticity/elasticity.py <==
import argparse

import numpy
from firedrake import *
from firedrake.petsc import PETSc

parser = argparse.ArgumentParser(add_help=False)
parser.add_argument("--dim", type=int, default=2)
parser.add_argument("--baseN", type=int, default=10)
parser.add_argument("--nref", type=int, default=5)
args, _ = parser.parse_known_args()

distribution_parameters = {"partition": True, "overlap_type": (DistributedMeshOverlapType.VERTEX, 2)}

N = args.baseN
nref = args.nref
dim = args.dim

if dim == 2:
    base = UnitSquareMesh(N, N, distribution_parameters=distribution_parameters)
elif dim == 3:
    base = UnitCubeMesh(N, N, N, distribution_parameters=distribution_parameters)
mh = MeshHierarchy(base, nref, distribution_parameters=distribution_parameters)

data = []
for k in range(1, 7):
    V = VectorFunctionSpace(mh[-1], "CG", k)
    PETSc.Sys.Print("Solving for k = %d (%d dofs)" % (k, V.dim()))
    gamma = Constant(1)

    u = Function(V)
    v = TestFunction(V)

    if dim == 2:
        f = Constant((1, 1))
    else:
        f = Constant((1, 1, 1))

    eps = lambda v: sym(grad(v))
    F = inner(eps(u), eps(v))*dx + gamma*inner(div(u), div(v))*dx - inner(f, v)*dx
 
    bcs = DirichletBC(V, 0, "on_boundary")

    sp = {
        "mat_type": "matfree",
        "snes_type": "ksponly",
        "ksp_type": "cg",
        "ksp_rtol": 1.0e-10,
        "ksp_atol": 0.0,
        "ksp_max_it": 1000,
        "ksp_monitor_true_residual": None,
        "ksp_converged_reason": None,
        "ksp_norm_type": "unpreconditioned",
        "pc_type": "mg",
        "pc_mg_type": "full",
        "mg_coarse_ksp_type": "preonly",
        "mg_coarse_pc_type": "python",
        "mg_coarse_pc_python_type": "firedrake.AssembledPC",
        "mg_coarse_assembled_pc_type": "lu",
        "mg_coarse_assembled_pc_factor_mat_solver_type": "mumps",
        "mg_levels_ksp_type": "richardson",
        "mg_levels_ksp_max_it": 1,
        "mg_levels_ksp_richardson_scale": 1/(dim+1),
        "mg_levels_pc_type": "python",
        "mg_levels_pc_python_type": "firedrake.PatchPC",
        "mg_levels_patch_pc_patch_save_operators": True,
        "mg_levels_patch_pc_patch_partition_of_unity": False,
        "mg_levels_patch_pc_patch_sub_mat_type": "seqdense",
        "mg_levels_patch_pc_patch_multiplicative": False,
        "mg_levels_patch_pc_patch_symmetrise_sweep": False,
        "mg_levels_patch_pc_patch_dense_inverse": True,
        "mg_levels_patch_pc_patch_precompute_element_tensors": True,
        "mg_levels_patch_pc_patch_construct_type": "star",
        "mg_levels_patch_pc_patch_construct_dim": 0,
        "mg_levels_patch_sub_ksp_type": "preonly",
        "mg_levels_patch_sub_pc_type": "lu",
    }

    problem = NonlinearVariationalProblem(F, u, bcs)
    solver = NonlinearVariationalSolver(problem, solver_parameters=sp)
    linear_its = []
    gammas = [1, 10, 100, 1000, 10000]
    for gamma_ in gammas:
        gamma.assign(gamma_)
        PETSc.Sys.Print("Solving for gamma = %s" % gamma_)
        u.assign(0)
        try:
            solver.solve()
            linear_its.append(solver.snes.getLinearSolveIterations())
        except ConvergenceError:
            linear_its.append(numpy.nan)
    data.append((k, V.dim(), linear_its))


def format_its(its):
    if numpy.isnan(its):
        return "$>1000$"
    else:
        return "{}".format(its)


def format_dof(dof):
    for scale in range(1, 10):
        if dof < 10**scale:
            return "$%1.2f \\times 10^{%d}$" % (dof/(10**(scale-1)), scale-1)


def format_gamma(gamma):
    import math
    return "$10^{}$".format(round(math.log(gamma, 10)))


if COMM_WORLD.rank == 0:
    import json
    basename = "table-elasticity"
    with open(f"{basename}.tex", "w") as f:
        f.write("\\begin{tabular}{cc|ccccc}\n")
        f.write("\\toprule\n")
        f.write("$k$ & \\# degrees of freedom & \\multicolumn{5}{c}{$\\gamma$} \\\\\n")
        f.write(" && {} \\\\\n".format(" & ".join(map(format_gamma, gammas))))
        f.write("\\midrule\n")
        for k, dof, its in data:
            if k == 4:
                f.write("\\midrule\n")
            f.write(f"{k} & {format_dof(dof)} & {' & '.join(map(format_its, its))}")
            f.write(r"\\")
            f.write("\n")
        f.write("\\bottomrule\n")
        f.write("\\end{tabular}\n")
    with open(f"{basename}.json", "w") as f:
        f.write(json.dumps({"header": ("k", "ndof", "linear_its"),
                            "gammas": gammas,
                            "data": data}))


==> code/hdivcurl/hdivcurl.py <==
import argparse
from datetime import datetime

from firedrake import *
from firedrake.petsc import PETSc

parser = argparse.ArgumentParser(add_help=False)
parser.add_argument("--baseN", type=int, default=5)
parser.add_argument("--k", type=int, default=1)
parser.add_argument("--op", choices=["div", "curl"], required=True)
parser.add_argument("--construct-dim", type=int, choices=[0, 1], default=0)
args, _ = parser.parse_known_args()

# Set up some basic parameters
N = args.baseN                # base mesh size N x N
if args.op == "div":
    op = div
    family = "RT"
elif args.op == "curl":
    op = curl
    family = "N1curl"
else:
    raise ValueError
degree = args.k            # degree to use

construct_dim = args.construct_dim
if construct_dim == 0:
    if args.op == "div":
        partition_of_unity = False
        richardson_scaling = 1/3
    elif args.op == "curl":
        partition_of_unity = False
        richardson_scaling = 1/2
elif construct_dim == 1:
    if args.op == "div":
        partition_of_unity = False
        richardson_scaling = 1/4
    elif args.op == "curl":
        raise ValueError("This is just Jacobi, and doesn't work")

PETSc.Sys.Print("Using family %s of degree %s" % (family, degree))

# When doing a star iteration in parallel, we need to extend
# the halo by one more vertex than we otherwise would
distribution_parameters={"partition": True, "overlap_type": (DistributedMeshOverlapType.VERTEX, 1)}

# Various solver configurations
lu     = {
               "mat_type": "aij",
               "ksp_type": "preonly",
               "pc_type": "lu",
         }
jacobimg = {
               "mat_type": "aij",
               "snes_type": "ksponly",
               "ksp_type": "cg",
               "ksp_max_it": 1000,
               "ksp_rtol": 1.0e-10,
               "ksp_atol": 0.0,
               "ksp_norm_type": "unpreconditioned",
               "ksp_monitor_true_residual": None,
               "pc_type": "mg",
               "pc_mg_type": "full",
               "mg_levels_ksp_type": "chebyshev",
               "mg_levels_pc_type": "jacobi",
               "mg_coarse_pc_type": "lu",
           }
afw =  {
               "mat_type": "matfree",
               "snes_type": "ksponly",
               "ksp_type": "cg",
               "ksp_max_it": 100,
               "ksp_rtol": 1.0e-10,
               "ksp_atol": 0.0,
               "ksp_norm_type": "unpreconditioned",
               "ksp_monitor_true_residual": None,
               "pc_type": "mg",
               "pc_mg_type": "full",
               "mg_levels_ksp_type": "richardson",
               "mg_levels_ksp_norm_type": "unpreconditioned",
               "mg_levels_ksp_monitor_true_residual": None,
               "mg_levels_ksp_richardson_scale": richardson_scaling,
               "mg_levels_ksp_max_it": 1,
               "mg_levels_ksp_convergence_test": "skip",
               "mg_levels_pc_type": "python",
               "mg_levels_pc_python_type": "firedrake.PatchPC",
               "mg_levels_patch_pc_patch_save_operators": True,
               "mg_levels_patch_pc_patch_partition_of_unity": partition_of_unity,
               "mg_levels_patch_pc_patch_construct_type": "star",
               "mg_levels_patch_pc_patch_construct_dim": construct_dim,
               "mg_levels_patch_pc_patch_sub_mat_type": "seqdense",
               "mg_levels_patch_sub_ksp_type": "preonly",
               "mg_levels_patch_sub_pc_type": "lu",
               "mg_coarse_pc_type": "python",
               "mg_coarse_pc_python_type": "firedrake.AssembledPC",
               "mg_coarse_assembled_pc_type": "lu",
               "mg_coarse_assembled_pc_factor_mat_solver_type": "mumps",
       }

params = afw

refinements = [1, 2, 3, 4]
alphas = [1, 10, 100, 1000, 10000]
data = []
for nref in refinements:
    # Create the base mesh
    base = BoxMesh(N, N, N, 2, 2, 2, distribution_parameters=distribution_parameters)

    # Make the hierarchy of meshes
    mh = MeshHierarchy(base, nref, distribution_parameters=distribution_parameters)
    mesh = mh[-1]
    V = FunctionSpace(mesh, family, degree)
    u = Function(V)
    v = TestFunction(V)
    # Set up the PDE
    (x, y, z) = SpatialCoordinate(mesh)
    f = as_vector([2*y*z*(1-x**2),
                  +2*x*z*(1-y**2),
                  +2*x*y*(1-x**2)])
    alpha = Constant(0)
    F = inner(u, v)*dx + alpha*inner(op(u), op(v))*dx - inner(f, v)*dx
    bcs = None

    problem = NonlinearVariationalProblem(F, u, bcs=bcs)
    solver = NonlinearVariationalSolver(problem, solver_parameters=params, options_prefix="")
    linear_its = []
    for alpha_ in alphas:
        alpha.assign(alpha_)
        PETSc.Sys.Print("Solving for alpha = %s" % float(alpha))
        u.assign(0)
        solver.solve()
        linear_its.append(solver.snes.getLinearSolveIterations())
    data.append((nref, V.dim(), linear_its))


def format_dof(dof):
    for scale in range(1, 10):
        if dof < 10**scale:
            return "$%1.2f \\times 10^{%d}$" % (dof/(10**(scale-1)), scale-1)


def format_alpha(alpha):
    import math
    return "$10^{}$".format(round(math.log(alpha, 10)))


if COMM_WORLD.rank == 0:
    import json
    basename = f"table-H{args.op}-dim{args.construct_dim}"
    with open(f"{basename}.tex", "w") as f:
        f.write("\\begin{tabular}{cc|ccccc}\n")
        f.write("\\toprule\n")
        f.write("\\# refinements & \\# degrees of freedom & \\multicolumn{5}{c}{$\\alpha$} \\\\\n")
        f.write(" && {} \\\\\n".format(" & ".join(map(format_alpha, alphas))))
        f.write("\\midrule\n")
        for ref, dof, its in data:
            f.write(f"{ref} & {format_dof(dof)} & {' & '.join(map(str, its))}")
            f.write(r"\\")
            f.write("\n")
        f.write("\\bottomrule\n")
        f.write("\\end{tabular}\n")
    with open(f"{basename}.json", "w") as f:
        f.write(json.dumps({"header": ("nref", "ndof", "linear_its"),
                            "alphas": alphas,
                            "data": data}))


==> code/stokes/stokes.py <==
from firedrake import *
from firedrake.petsc import PETSc

distribution_parameters={"partition": True, "overlap_type": (DistributedMeshOverlapType.VERTEX, 3)}


class TwoDimLidDrivenCavityProblem(object):
    def __init__(self, baseN, nref):
        super().__init__()
        self.baseN = baseN
        self.nref = nref

    def mesh(self):
        base = RectangleMesh(self.baseN, self.baseN, 2, 2,
                             distribution_parameters=distribution_parameters,
                             quadrilateral=True)
        mh = MeshHierarchy(base, self.nref, distribution_parameters=distribution_parameters)
        mesh = mh[-1]
        return mesh

    def bcs(self, Z):
        bcs = [DirichletBC(Z.sub(0), self.driver(Z.ufl_domain()), 4),
               DirichletBC(Z.sub(0), Constant((0., 0.)), [1, 2, 3])]
        return bcs

    def has_nullspace(self): return True

    def driver(self, domain):
        (x, y) = SpatialCoordinate(domain)
        driver = as_vector([x*x*(2-x)*(2-x)*(0.25*y*y), 0])
        return driver


refinements = [1, 2, 3, 4]
nus = [1, 10, 100, 1000, 10000]
data = []
for nref in refinements:
    problem = TwoDimLidDrivenCavityProblem(20, nref)
    mesh = problem.mesh()

    V = VectorFunctionSpace(mesh, "CG", 2)
    Q = FunctionSpace(mesh, "CG", 1)
    Z = MixedFunctionSpace([V, Q])

    PETSc.Sys.Print("Using %d refinements (%d dofs)" % (nref, Z.dim()))
    if problem.has_nullspace():
        nsp = MixedVectorSpaceBasis(Z, [Z.sub(0), VectorSpaceBasis(constant=True)])
    else:
        nsp = None

    z = Function(Z)
    (u, p) = split(z)
    (v, q) = split(TestFunction(Z))
    eps = lambda v: sym(grad(v))
    nu = Constant(0)

    F = (
        + nu*inner(eps(u), eps(v))*dx
        - inner(p, div(v))*dx
        - inner(q, div(u))*dx
    )

    bcs = problem.bcs(Z)

    # Configure here
    eigenvalue_estimates = (0.8, 8.5)
    r_weight = 0.1
    inclusive = True
    natural_weights = False
    chebyshev_its = 1
    # End configuration

    parameters = {
        "mat_type": "matfree",
        "snes_type": "ksponly",
        "ksp_type": "gmres",
        "ksp_norm_type": "unpreconditioned",
        "ksp_monitor": None,
        "ksp_converged_reason": None,
        "ksp_rtol": 1.0e-10,
        "ksp_max_it": 200,
        "pc_type": "mg",
        "pc_mg_cycle_type": "v",
        "pc_mg_type": "multiplicative",
        "mg_levels_ksp_type": "chebyshev",
        "mg_levels_ksp_convergence_test": "skip",
        "mg_levels_ksp_max_it": 2,
        "mg_levels_pc_type": "python",
        "mg_levels_pc_python_type": "firedrake.PatchPC",
        "mg_levels_patch_pc_patch_save_operators": True,
        "mg_levels_patch_pc_patch_partition_of_unity": False,
        "mg_levels_patch_pc_patch_sub_mat_type": "seqdense",
        "mg_levels_patch_pc_patch_construct_dim": 0,
        "mg_levels_patch_pc_patch_construct_type": "vanka",
        "mg_levels_patch_pc_patch_exclude_subspaces": "1",
        "mg_levels_patch_sub_ksp_type": "preonly",
        "mg_levels_patch_sub_pc_type": "lu",
        "mg_levels_patch_sub_pc_factor_shift_type": "nonzero",
        "mg_coarse_pc_type": "python",
        "mg_coarse_pc_python_type": "firedrake.AssembledPC",
        "mg_coarse_assembled_pc_type": "lu",
        "mg_coarse_assembled_pc_factor_mat_solver_type": "mumps",
    }

    problem = NonlinearVariationalProblem(F, z, bcs=bcs)
    solver = NonlinearVariationalSolver(problem, solver_parameters=parameters, options_prefix="", nullspace=nsp)
    linear_its = []
    for nu_ in nus:
        nu.assign(nu_)
        PETSc.Sys.Print("Solving for nu = %s" % float(nu))
        with z.dat.vec_wo as x:
            x.setRandom()
        solver.solve()
        linear_its.append(solver.snes.getLinearSolveIterations())
    data.append((nref, Z.dim(), linear_its))


def format_its(its):
    return "{}".format(its)


def format_dof(dof):
    for scale in range(1, 10):
        if dof < 10**scale:
            return "$%1.2f \\times 10^{%d}$" % (dof/(10**(scale-1)), scale-1)


def format_nu(nu):
    import math
    return "$10^{}$".format(round(math.log(nu, 10)))


if COMM_WORLD.rank == 0:
    import json
    basename = "table-stokes"
    with open(f"{basename}.tex", "w") as f:
        f.write("\\begin{tabular}{cc|ccccc}\n")
        f.write("\\toprule\n")
        f.write("\\# refinements & \\# degrees of freedom & \\multicolumn{5}{c}{$\\nu$} \\\\\n")
        f.write(" && {} \\\\\n".format(" & ".join(map(format_nu, nus))))
        f.write("\\midrule\n")
        for ref, dof, its in data:
            f.write(f"{ref} & {format_dof(dof)} & {' & '.join(map(format_its, its))}")
            f.write(r"\\")
            f.write("\n")
        f.write("\\bottomrule\n")
        f.write("\\end{tabular}\n")
    with open(f"{basename}.json", "w") as f:
        f.write(json.dumps({"header": ("nref", "ndof", "linear_its"),
                            "nus": nus,
                            "data": data}))

